Anisotropic scale invariance and the uniaxial Lifshitz point from the nonperturbative renormalization group

We employ the derivative expansion of the nonperturbative renormalization group to address the phenomenon of anisotropic scale invariance and the associated functional fixed points, also known as Lifshitz points, in systems characterized by a scalar order parameter. We demonstrate the existence of the Lifshitz fixed point featuring a non-classical value of the anisotropy exponent $\theta<1/2$ and provide estimates for values of a set of critical exponents in the physically most relevant case of the three-dimensional uniaxial Lifshitz point $(d,m)=(3,1)$, $m$ denoting the anisotropy index. We compare our predictions with existing estimates from perturbative expansions around dimensionality $d=4+\frac{1}{2}$ as well as those from the $1/N$ expansion.

==> Supplemental_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    154724,       3955]
NotebookOptionsPosition[    153472,       3906]
NotebookOutlinePosition[    153821,       3921]
CellTagsIndexPosition[    153778,       3918]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Anisotropic scale invariance and the uniaxial Lifshitz point from the \
nonperturbative renormalization group\
\>", "Title",
 CellChangeTimes->{
  3.7946839796105347`*^9, 3.7946842894472036`*^9, {3.794742330593954*^9, 
   3.7947423710682354`*^9}, 3.969682394532505*^9},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell["Gonzalo De Polsi, Pawe\:019a Jakubczyk", "Author",
 CellChangeTimes->{{3.7946840442884097`*^9, 3.794684075544094*^9}, {
   3.9696824248702884`*^9, 3.969682428247418*^9}, 3.9696824776203165`*^9},
 TextAlignment->Center],

Cell[CellGroupData[{

Cell["Supplemental Material", "Subtitle",
 CellChangeTimes->{{3.761903469912579*^9, 3.761903516642522*^9}, {
   3.761903559164678*^9, 3.7619035921341352`*^9}, {3.7946837780332394`*^9, 
   3.794683865040386*^9}, 3.794683963408927*^9, {3.7946839955039673`*^9, 
   3.794684008383597*^9}, {3.794742355975582*^9, 3.7947423762653418`*^9}, 
   3.9696828372410297`*^9, 3.9696835008138733`*^9},
 TextAlignment->Center,
 FontFamily->"Gill Sans MT",
 FontSize->36,
 FontSlant->"Italic"],

Cell[CellGroupData[{

Cell["Preamble", "Section",
 CellChangeTimes->{{3.761916242778655*^9, 3.761916244402574*^9}, {
  3.794684627653041*^9, 3.7946846311087856`*^9}, {3.794684687371517*^9, 
  3.794684696857113*^9}, {3.9698687559779854`*^9, 3.9698687571206017`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0],
 ExpressionUUID -> "934558fb-babf-41e6-8bab-83c9c4484cd9"],

Cell[CellGroupData[{

Cell["Ansatz", "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
  3.7947012529627075`*^9}, {3.7947415641946692`*^9, 3.7947415663010406`*^9}, {
  3.9698687502095766`*^9, 3.969868753529273*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell[BoxData[
 RowBox[{"\[CapitalGamma]", "=", 
  RowBox[{
   SubscriptBox["\[Integral]", "x"], 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"U", "[", "\[Rho]", "]"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["Z", "\[Perpendicular]"], "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Mu]", "\[Perpendicular]"}]], "\[CurlyPhi]"}], ")"}], 
       "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["Z", "||"], "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Mu]", "||"}]], "\[CurlyPhi]"}], ")"}], "2"]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{
        SubscriptBox["W", 
         RowBox[{"a", "||"}]], "[", "\[Rho]", "]"}], "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", 
          RowBox[{"\[Mu]", "||"}]], 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"\[Nu]", "||"}]], "\[Phi]"}]}], ")"}], "2"]}]}], "}"}], 
   " "}]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.969682495110042*^9, 3.9696825538821764`*^9}, {
   3.9696825866777105`*^9, 3.969682636392911*^9}},
 TextAlignment->Center,
 FontFamily->"Consolas",
 FontWeight->"Bold",
 FontColor->GrayLevel[0],
 ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Propagator", "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
  3.7947012529627075`*^9}, {3.7947415641946692`*^9, 3.7947415663010406`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{
    SuperscriptBox[
     SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
    SuperscriptBox[
     SubscriptBox["q", "||"], "2"]}], "]"}], "=", 
  FractionBox["1", 
   RowBox[{
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}], "+", 
    RowBox[{"2", " ", "\[Rho]", " ", 
     RowBox[{
      SuperscriptBox["U", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
     RowBox[{
      SubscriptBox["Z", "\[Perpendicular]"], "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", "||"], "2"], " ", 
     RowBox[{
      SubscriptBox["Z", "||"], "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["q", "||"], "4"], " ", 
     RowBox[{
      SubscriptBox["W", 
       RowBox[{"a", "||"}]], "[", "\[Rho]", "]"}]}], "+", 
    RowBox[{
     SubscriptBox["R", "k"], "[", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
      SuperscriptBox[
       SubscriptBox["q", "||"], "2"]}], "]"}]}]]}]], "Equation",
 CellChangeTimes->{{3.744966509605761*^9, 3.7449665143876457`*^9}, {
   3.7449665525714397`*^9, 3.74496660177354*^9}, {3.7449666828247643`*^9, 
   3.7449666953980618`*^9}, {3.744966727798808*^9, 3.744966781417017*^9}, 
   3.744966894998666*^9, {3.744966938758518*^9, 3.74496701399603*^9}, {
   3.744967067244583*^9, 3.744967067441736*^9}, {3.744970411735626*^9, 
   3.744970431037998*^9}, {3.744970494337325*^9, 3.744970529873583*^9}, 
   3.746352803008206*^9, {3.747934613737748*^9, 3.7479346195667505`*^9}, {
   3.74793474371486*^9, 3.7479348364754553`*^9}, 3.7479549217956743`*^9, {
   3.747954969597096*^9, 3.747955035228302*^9}, {3.7479565267897177`*^9, 
   3.7479567381364455`*^9}, {3.7479570221328716`*^9, 3.747957150534931*^9}, {
   3.75172462325896*^9, 3.7517246273086996`*^9}, 3.7517271806453767`*^9, 
   3.751727612727397*^9, {3.7618932585824823`*^9, 3.761893588804669*^9}, {
   3.761893619448504*^9, 3.7618936231990886`*^9}, {3.761893666078582*^9, 
   3.761893971188567*^9}, {3.761905067247243*^9, 3.761905109737762*^9}, {
   3.761907832013363*^9, 3.761907835408496*^9}, 3.761908918215523*^9, {
   3.76191306025352*^9, 3.761913060326735*^9}, 3.761919023429117*^9, {
   3.7619388044191475`*^9, 3.761938805481762*^9}, 3.761939626351018*^9, {
   3.7935477812459*^9, 3.7935477814952292`*^9}, {3.7935486879916716`*^9, 
   3.793548753188923*^9}, {3.793550827052161*^9, 3.793550857063198*^9}, {
   3.793550949887741*^9, 3.7935509985153017`*^9}, {3.7935515697667327`*^9, 
   3.7935515704289637`*^9}, {3.79355258749568*^9, 3.793552627043603*^9}, {
   3.79468327246089*^9, 3.7946832927799473`*^9}, {3.7946833410057836`*^9, 
   3.7946834862801466`*^9}, 3.794683623299025*^9, {3.794683659603857*^9, 
   3.7946837149621096`*^9}, {3.794684365032868*^9, 3.7946844123504047`*^9}, {
   3.7946844526867943`*^9, 3.794684605006694*^9}, {3.794701100948183*^9, 
   3.794701145291562*^9}, {3.7947417044410143`*^9, 3.794741707681348*^9}, {
   3.9696826793429832`*^9, 3.9696827694678907`*^9}},
 TextAlignment->Center,
 FontFamily->"Consolas",
 FontWeight->"Bold",
 ExpressionUUID -> "22d92ca4-c4f4-4358-908b-6deee07567ed"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flow equations", "Section",
 CellChangeTimes->{{3.761916242778655*^9, 3.761916244402574*^9}, {
   3.794684627653041*^9, 3.7946846311087856`*^9}, {3.794684687371517*^9, 
   3.794684696857113*^9}, {3.7946847909880514`*^9, 3.79468479823668*^9}, 
   3.7947416090477347`*^9, {3.7947426084281816`*^9, 3.7947426137410088`*^9}, {
   3.969683579689967*^9, 3.9696835823361835`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0],
 ExpressionUUID -> "934558fb-babf-41e6-8bab-83c9c4484cd9"],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"U", "'"}], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.794701249864016*^9, 
  3.7947012529627075`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SuperscriptBox["U", "\[Prime]",
     MultilineFunction->None], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SubscriptBox["\[Eta]", "\[Perpendicular]"]}], ")"}]}], " ", 
    RowBox[{
     SuperscriptBox["U", "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "+", 
      SubscriptBox["\[Eta]", "\[Perpendicular]"], "+", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", "-", "1"}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["U", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "||"], "4"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", 
             RowBox[{"a", "||"}]], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Z", "||"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{
           SuperscriptBox["U", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{
           SuperscriptBox["U", 
            TagBox[
             RowBox[{"(", "3", ")"}],
             Derivative],
            MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}], 
      "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946848667592707`*^9, 3.7946849529409275`*^9}, 
   3.7946850997161183`*^9, {3.794685133475132*^9, 3.794685175723977*^9}, {
   3.7946853266273766`*^9, 3.794685328635*^9}, {3.794697423440304*^9, 
   3.7946974260731287`*^9}, {3.7946974899116793`*^9, 3.794697512447461*^9}, 
   3.7946977034306817`*^9, 3.7947416090667176`*^9, {3.9696836787945137`*^9, 
   3.9696837518118734`*^9}, 3.9696837984946084`*^9, {3.9696839334803658`*^9, 
   3.969683962083807*^9}, 3.9696840565222893`*^9, 3.969685530607043*^9, {
   3.969685659756118*^9, 3.9696856846622553`*^9}},
 TextAlignment->Center,
 FontFamily->"Consolas",
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "\[Perpendicular]"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.7947012325787506`*^9, 
  3.7947012447956066`*^9}, {3.9696856265851154`*^9, 3.9696856289504967`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["Z", "\[Perpendicular]"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "\[Perpendicular]"], " ", 
    RowBox[{
     SubscriptBox["Z", "\[Perpendicular]"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "+", 
      SubscriptBox["\[Eta]", "\[Perpendicular]"], "+", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", "-", "1"}], ")"}]}]}], ")"}], "  ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "m"}], ")"}]}]], " ", 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "d"}], "+", "m"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["q", "||"], "4"], " ", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["W", 
                    RowBox[{"a", "||"}]], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["q", "||"], "2"], " ", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "||"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"d", "-", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "m", "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"d", "-", "m"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["q", "||"], "4"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["W", 
                   RowBox[{"a", "||"}]], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "||"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", "d", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "-", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", "d", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "-", 
            RowBox[{"24", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "d", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "-", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"2", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", 
                RowBox[{"a", "||"}]], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "d", "-", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "d"}], "-", 
               RowBox[{"2", " ", "m"}]}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "d", "-", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"1", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"2", ",", "0"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946854903343925`*^9, 3.794685505658373*^9}, 
   3.794685540572894*^9, {3.7946934219170723`*^9, 3.794693422420106*^9}, {
   3.794697416545685*^9, 3.7946974204266796`*^9}, 3.794697710414523*^9, 
   3.7946984798911295`*^9, 3.7946985297043695`*^9, {3.7947416090836687`*^9, 
   3.7947416344758005`*^9}, 3.969684122492403*^9, {3.969685184780759*^9, 
   3.969685249888754*^9}, {3.9696855350368643`*^9, 3.9696855697453823`*^9}, {
   3.9696857227256613`*^9, 3.969685794297056*^9}, {3.9696858292538924`*^9, 
   3.969685829258893*^9}, {3.9696858645123324`*^9, 3.9696858645563316`*^9}, 
   3.969687712905053*^9, {3.969687766573199*^9, 3.9696878430611*^9}},
 TextAlignment->Center,
 FontFamily->"Consolas",
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "||"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.7947012325787506`*^9, 
  3.7947012447956066`*^9}, {3.9696856216257105`*^9, 3.9696856221462255`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["Z", "||"], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Eta]", "\[Perpendicular]"], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Theta]"}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["Z", "||"], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "+", 
      SubscriptBox["\[Eta]", "\[Perpendicular]"], "+", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", "-", "1"}], ")"}]}]}], ")"}], "  ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["Z", "||"], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "m"}]], " ", 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", 
                RowBox[{"a", "||"}]], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "-", 
            RowBox[{"m", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{
                  SuperscriptBox["U", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                RowBox[{"2", " ", "\[Rho]", " ", 
                 RowBox[{
                  SuperscriptBox["U", 
                   TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                   MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}], 
              "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["Z", "||"], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "m"}], "+", 
            RowBox[{"8", " ", "m", " ", "\[Rho]", " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"2", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"2", "+", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             SubscriptBox["Z", "||"], "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "m"}]}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"], " ", 
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", 
             RowBox[{"a", "||"}]], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", "m"}], ")"}], " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "||"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"9", " ", 
                RowBox[{
                 SuperscriptBox["U", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"6", " ", "\[Rho]", " ", 
                RowBox[{
                 SuperscriptBox["U", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], ")"}]}],
             "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"6", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", "+", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             SubscriptBox["W", 
              RowBox[{"a", "||"}]], "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "+", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946854903343925`*^9, 3.794685505658373*^9}, 
   3.794685540572894*^9, {3.7946934219170723`*^9, 3.794693422420106*^9}, {
   3.794697416545685*^9, 3.7946974204266796`*^9}, 3.794697710414523*^9, 
   3.7946984798911295`*^9, 3.7946985297043695`*^9, {3.7947416090836687`*^9, 
   3.7947416344758005`*^9}, 3.9696841477304*^9, 3.9696851896018105`*^9, {
   3.96968548325856*^9, 3.969685541665983*^9}, 3.96968557876761*^9, {
   3.9696857228081436`*^9, 3.9696857943250537`*^9}, {3.969685829275891*^9, 
   3.9696858293538866`*^9}, {3.9696858645713315`*^9, 3.969685864660326*^9}, 
   3.9696877237394876`*^9, {3.969687766649172*^9, 3.969687843079878*^9}},
 TextAlignment->Center,
 TextJustification->1.,
 FontFamily->"Consolas",
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Flow of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", 
    RowBox[{"a", ",", "||"}]], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.794701082091871*^9, 3.7947011177474737`*^9}, {
  3.7947011536107893`*^9, 3.7947011537713585`*^9}, {3.7947012325787506`*^9, 
  3.7947012415154023`*^9}, {3.969685604898284*^9, 3.9696856156169386`*^9}},
 TextAlignment->Center,
 FontColor->GrayLevel[0]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[PartialD]", "t"], 
   RowBox[{
    SubscriptBox["W", 
     RowBox[{"a", "||"}]], "[", "\[Rho]", "]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Eta]", "\[Perpendicular]"], "-", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", "\[Theta]"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SubscriptBox["W", 
      RowBox[{"a", "||"}]], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{"\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "d", "+", 
      SubscriptBox["\[Eta]", "\[Perpendicular]"], "+", 
      RowBox[{"m", 
       RowBox[{"(", 
        RowBox[{"\[Theta]", "-", "1"}], ")"}]}]}], ")"}], " ", " ", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["W", 
       RowBox[{"a", "||"}]], "\[Prime]",
      MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "m", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "m"}], ")"}]}]], 
    RowBox[{
     SubscriptBox["\[Integral]", "q"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[PartialD]", "t"], 
        RowBox[{
         SubscriptBox["R", "k"], "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"G", "[", 
         RowBox[{
          SuperscriptBox[
           SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "2"]}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "m", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"]}], "-", 
            RowBox[{"m", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["W", 
                RowBox[{"a", "||"}]], "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"18", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", "m", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "m", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"2", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"20", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"18", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"12", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"60", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"18", " ", "m", " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"40", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", "m", " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"36", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "4"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "8"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox[
                SubscriptBox["Z", "||"], "\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["U", 
                TagBox[
                 RowBox[{"(", "3", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            SubscriptBox["W", 
             RowBox[{"a", "||"}]], "\[Prime]",
            MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "m"}], "-", 
            SuperscriptBox["m", "2"], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "m"}], ")"}], " ", "\[Rho]", " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", " ", 
                SuperscriptBox[
                 SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", "m"}], ")"}], " ", 
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{
                 SuperscriptBox[
                  SubscriptBox["Z", "||"], "\[Prime]",
                  MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
               RowBox[{"m", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    SuperscriptBox["U", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{
                    SuperscriptBox["U", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "\[Rho]", "]"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"352", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"120", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"336", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"168", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"224", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"112", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"368", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"72", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"624", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"120", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"416", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"80", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "4"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "2"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"288", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"192", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", "m", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "6"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "3"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "10"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "||"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "8"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox["U", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "8"], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             RowBox[{
              SuperscriptBox["U", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{
              SuperscriptBox["G", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "4"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              SubscriptBox["q", "\[Perpendicular]"], "2"], " ", 
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", "\[Rho]", " ", 
             RowBox[{
              SuperscriptBox[
               SubscriptBox["Z", "\[Perpendicular]"], "\[Prime]",
               MultilineFunction->None], "[", "\[Rho]", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"14", " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"52", "+", 
                    RowBox[{"10", " ", "m"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    SubscriptBox["q", "||"], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"6", "+", "m"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "3"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "4"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           SubscriptBox["q", "||"], "4"], " ", "\[Rho]", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox[
             SubscriptBox["W", 
              RowBox[{"a", "||"}]], "\[Prime]",
             MultilineFunction->None], "[", "\[Rho]", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"86", "+", 
               RowBox[{"24", " ", "m"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"]}]}], ")"}], " ", 
             RowBox[{"G", "[", 
              RowBox[{
               SuperscriptBox[
                SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
               SuperscriptBox[
                SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["q", "||"], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "m"}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["G", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{
                  SuperscriptBox[
                   SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                  SuperscriptBox[
                   SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox[
                 SubscriptBox["q", "||"], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"152", "+", 
                    RowBox[{"18", " ", "m"}], "+", 
                    SuperscriptBox["m", "2"]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "2"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox[
                    SubscriptBox["q", "||"], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"10", "+", "m"}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "3"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"]}], "]"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["G", 
                    TagBox[
                    RowBox[{"(", 
                    RowBox[{"0", ",", "4"}], ")"}],
                    Derivative],
                    MultilineFunction->None], "[", 
                    RowBox[{
                    SuperscriptBox[
                    SubscriptBox["q", "\[Perpendicular]"], "2"], ",", 
                    SuperscriptBox[
                    SubscriptBox["q", "||"], "2"]}], "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "}"}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.7946853394061546`*^9, 3.7946853947160215`*^9}, {
   3.7946856073793106`*^9, 3.794685612133684*^9}, {3.794685644441193*^9, 
   3.7946856452171154`*^9}, {3.794693425196617*^9, 3.794693425660367*^9}, {
   3.794697397105715*^9, 3.7946974048665867`*^9}, 3.7946986180105205`*^9, {
   3.794741609129548*^9, 3.794741623302631*^9}, 3.9696841652143574`*^9, 
   3.969685196657734*^9, {3.969685274722021*^9, 3.969685283692633*^9}, {
   3.9696854497286053`*^9, 3.969685471291639*^9}, {3.9696855890935616`*^9, 
   3.9696856018420105`*^9}, {3.969685722903139*^9, 3.9696857945290203`*^9}, {
   3.9696858293748875`*^9, 3.9696858313845215`*^9}, {3.969685864681326*^9, 
   3.96968586699365*^9}, {3.969687739247147*^9, 3.969687843176588*^9}},
 TextAlignment->Center,
 FontFamily->"Consolas",
 FontWeight->"Bold",
 FontColor->GrayLevel[0]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.0 para Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 329, 8, 166, "Title"],
Cell[912, 32, 224, 3, 23, "Author"],
Cell[CellGroupData[{
Cell[1161, 39, 475, 9, 73, "Subtitle"],
Cell[CellGroupData[{
Cell[1661, 52, 352, 6, 70, "Section"],
Cell[CellGroupData[{
Cell[2038, 62, 351, 6, 49, "Subsection"],
Cell[2392, 70, 3337, 71, 45, "Equation"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5766, 146, 304, 5, 49, "Subsection"],
Cell[6073, 153, 3352, 70, 46, "Equation"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9474, 229, 487, 8, 70, "Section"],
Cell[CellGroupData[{
Cell[9986, 241, 336, 10, 49, "Subsection"],
Cell[10325, 253, 3483, 96, 54, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13845, 354, 407, 10, 49, "Subsection"],
Cell[14255, 366, 20903, 527, 160, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35195, 898, 393, 10, 49, "Subsection"],
Cell[35591, 910, 27797, 712, 215, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63425, 1627, 416, 11, 49, "Subsection"],
Cell[63844, 1640, 89576, 2260, 566, "Text"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


